Renormalization Group Effects in Dark Matter Interactions

We present a renormalization-group (RG) analysis of dark matter interactions with the standard model, where dark matter is allowed to be a component of an electroweak multiplet, and has a mass at or below the electroweak scale. We consider, in addition to the gauge interactions, the complete set of effective operators for dark matter interactions with the standard model above the weak scale, up to and including mass dimension six. We calculate the RG evolution of these operators from the high scale Lambda down to the weak scale, and perform the matching to the tower of effective theories below the weak scale. We also summarize the RG evolution below the weak scale and the matching to the nonrelativistic nuclear interactions. We present several numerical examples and show that in certain cases the dark matter - nucleus scattering rate can change by orders of magnitude when the electroweak running is included.

==> plots_python/plot_AA_3rd_new.py <==
#!/usr/bin/env python3

import sys
sys.path.append('/home/jbrod/projects/tools/dm_analysis/')
import dm_plot as dp


save_path_1 = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/'
save_name_1 = 'AA_j1_3rd_Xe'

save_path_2 = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/'
save_name_2 = 'AA_j1_3rd_F'

scale = 1e3

plot1 = dp.DM_plot_EW({'C663' : -1./scale**2 , 'C673' : 1./scale**2 , 'C683' : 1./scale**2}, scale, 0, 3, 'Xe')
plot2 = dp.DM_plot_EW({'C663' : -1./scale**2 , 'C673' : 1./scale**2 , 'C683' : 1./scale**2}, scale, 0, 3, 'F')

#plot1.save(save_path_1, save_name_1, 'pdf', [1e4,1e7], \
#           'Xenon, $\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

#plot1.show([1e-8,1e2], 'Xenon, $\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

plot2.save(save_path_2, save_name_2, 'pdf', [1e2,1e8], \
           'Fluorine, $\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

#plot2.show([1e3,1e8], 'Fluorine, $\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

sys.exit()


==> plots_python/plot_AV_1st_new.py <==
#!/usr/bin/env python3

import sys
sys.path.append('/home/jbrod/projects/tools/dm_analysis/')
import dm_plot as dp

import directdm as ddm
import event_lists as el

plot1 = dp.DM_plot_EW({'C661' : 1. , 'C671' : 1. , 'C681' : 1.}, 1000, 0, 3, 'Xe')
#plot2 = dp.DM_plot_EW({'C661' : 1. , 'C671' : 1. , 'C681' : 1.}, 1000, 0, 3, 'F')

plot1.save('/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/', 'AV_j1_1st_Xe', 'pdf', [1e3,1e6], \
           'Xenon, $\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi \\otimes (\\bar u \\gamma^\\mu u + \\bar d \\gamma^\\mu d)$, $I_\\chi=1$')

#plot2.save('/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/', 'AV_j1_1st_F', 'pdf', [1e3,1e6], \
#           'Fluorine, $\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi \\otimes (\\bar u \\gamma^\\mu u + \\bar d \\gamma^\\mu d)$, $I_\\chi=1$')

sys.exit()


==> plots_python/plot_VA_1st_new.py <==
#!/usr/bin/env python3

import sys
sys.path.append('/home/jbrod/projects/tools/dm_analysis/')
import dm_plot as dp


save_path_1 = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/'
save_name_1 = 'VA_j1_1st_Xe_new'

save_path_2 = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/'
save_name_2 = 'VA_j1_1st_F_new'

scale = 1e3

plot1 = dp.DM_plot_EW({'C621' : -1./scale**2 , 'C631' : 1./scale**2 , 'C641' : 1./scale**2}, scale, 0, 3, 'Xe')
plot2 = dp.DM_plot_EW({'C621' : -1./scale**2 , 'C631' : 1./scale**2 , 'C641' : 1./scale**2}, scale, 0, 3, 'F')

plot1.save(save_path_1, save_name_1, 'pdf', [1e2,1e7], \
           'Xenon, $\\bar \\chi \\gamma_\\mu \\chi \\otimes (\\bar u \\gamma^\\mu \\gamma_5 u + \\bar d \\gamma^\\mu \\gamma_5 d)$, $d_\\chi=3$')

#plot1.show([1e2,1e7], 'Xenon, $\\bar \\chi \\gamma_\\mu \\chi \\otimes (\\bar u \\gamma^\\mu \\gamma_5 u + \\bar d \\gamma^\\mu \\gamma_5 d)$, $d_\\chi=3$')

#plot2.save(save_path_2, save_name_2, 'pdf', [1e4,1e8], \
#           'Fluorine, $\\bar \\chi \\gamma_\\mu \\chi \\otimes (\\bar u \\gamma^\\mu \\gamma_5 u + \\bar d \\gamma^\\mu \\gamma_5 d)$, $d_\\chi=3$')

sys.exit()


==> plots_python/plot_VA_3rd_new.py <==
#!/usr/bin/env python3

import sys
sys.path.append('/home/jbrod/projects/tools/dm_analysis/')
import dm_plot as dp


save_path_1 = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/'
save_name_1 = 'VA_j1_3rd_Xe'

save_path_2 = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper/figs/'
save_name_2 = 'VA_j1_3rd_F'

scale = 1e3

plot1 = dp.DM_plot_EW({'C623' : -1./scale**2 , 'C633' : 1./scale**2 , 'C643' : 1./scale**2}, scale, 0, 3, 'Xe')
plot2 = dp.DM_plot_EW({'C623' : -1./scale**2 , 'C633' : 1./scale**2 , 'C643' : 1./scale**2}, scale, 0, 3, 'F')

plot1.save(save_path_1, save_name_1, 'pdf', [1e-1,1e9], \
           'Xenon, $\\bar \\chi \\gamma_\\mu \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

#plot1.show([1e-1,1e7], 'Xenon, $\\bar \\chi \\gamma_\\mu \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

#plot2.save(save_path_2, save_name_2, 'pdf', [1e1,1e10], \
#           'Fluorine, $\\bar \\chi \\gamma_\\mu \\chi \\otimes (\\bar t \\gamma^\\mu \\gamma_5 t + \\bar b \\gamma^\\mu \\gamma_5 b)$, $d_\\chi=3$')

sys.exit()


==> plots_python/plot_dRdq_AA_F.py <==
#!/usr/bin/env python3

import sys
import re
sys.path.append('/home/jbrod/projects/tools/DirectDM-py/')
import directdm as ddm
sys.path.append('/home/jbrod/projects/tools/dm_analysis/')
#import dm_running_matching as drm
import nuclear_form_factors as nff
import event_lists as el
import numpy as np
import matplotlib.pylab as plt
import matplotlib.patches as patches
from matplotlib.ticker import *
plt.rc('font',**{'family':'serif','serif':['Computer Modern Roman'], 'size':10})
plt.rc('legend',**{'fontsize':10})
plt.rc('text', usetex=True)

### Choose whether to save or to show:
output_mode = 'show'
#output_mode = 'save'

save_path = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper_nlo/figs/'

#save_format = 'png'
#save_format = 'eps'
save_format = 'pdf'

title_name = 'title'

ylabel = 'ylabel'

# Set the scale for NP
Lambda_NP = 1000#GeV

##########################
### The cross sections ###
##########################


# The energy range for the plots [1.995, 2.51, 3.16, 3.98, 5.01, 6.31, 7.94, 10.0, ...]
x_list = [(i+1) for i in range(100)]

### V x A, J=1, 1st

save_name = 'Plot_q_AA_F'+'.'+save_format
#title_name = 'Vector $\\times$ axial vector, $I_\\chi=1$, 1$^{\\rm st}$ gen.'
title_name = 'Fluorine, $(\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi) (\\bar u \\gamma^\\mu \\gamma_5 u)$'
xlabel = '$q$ [MeV]'
ylabel = '$dR/dq\,$[GeV$^{-1}$]'
xlim = [1,100]
ylim = [0,5e-48]

#print(ddm.WC_3f({}).wc_name_list)
#sys.exit()

c = ddm.WC_3f({'C64u' : 1.})
#c = ddm.WC_3f([0,0,   0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 1,0,0,0,0,0,   0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0])
#c = drm.WC_3f([0,0,   1,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0,   0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0])

xx10 = [el.cNR(c._my_cNR(10)).dRdq_avg('F', 19, 10, q * 1e-3) for q in x_list]
xx30 = [el.cNR(c._my_cNR(30)).dRdq_avg('F', 19, 30, q * 1e-3) for q in x_list]
xx50 = [el.cNR(c._my_cNR(50)).dRdq_avg('F', 19, 50, q * 1e-3) for q in x_list]
xx100 = [el.cNR(c._my_cNR(100)).dRdq_avg('F', 19, 100, q * 1e-3) for q in x_list]
xx200 = [el.cNR(c._my_cNR(200)).dRdq_avg('F', 19, 200, q * 1e-3) for q in x_list]
xx1000 = [el.cNR(c._my_cNR(200)).dRdq_avg('F', 19, 1000, q * 1e-3) for q in x_list]
xx10000 = [el.cNR(c._my_cNR(200)).dRdq_avg('F', 19, 10000, q * 1e-3) for q in x_list]

label1 = '10'
label2 = '30'
label3 = '50'
label4 = '100'
label5 = '200'
label6 = '1000'
label7 = '10000'

ylist_1 = xx10
ylist_2 = xx30
ylist_3 = xx50
ylist_4 = xx100
ylist_5 = xx200
ylist_6 = xx1000
ylist_7 = xx10000



######################
### Make the plots ###
######################

#fig = plt.figure(1, figsize=(12,8))
fig = plt.figure(1, figsize=(4,3))

ax = fig.add_axes([0.15, 0.15, 0.78, 0.75]) # left, bottom, width, height (range 0 to 1)

# Make the title
ax.set_title(title_name)

# ax.plot(x_list, ylist_1, linewidth=0.5, color = 'brown', linestyle='-', alpha = 0.7, label = label1)
# ax.plot(x_list, ylist_2, linewidth=1, color = 'brown', linestyle='-', alpha = 0.7, label = label2)
# ax.plot(x_list, ylist_3, linewidth=1.5, color = 'brown', linestyle='-', alpha = 0.7, label = label3)
# ax.plot(x_list, ylist_4, linewidth=2, color = 'brown', linestyle='-', alpha = 0.7, label = label4)
# ax.plot(x_list, ylist_5, linewidth=2.5, color = 'brown', linestyle='-', alpha = 0.7, label = label5)
# ax.plot(x_list, ylist_6, linewidth=3, color = 'brown', linestyle='-', alpha = 0.7, label = label6)
# #ax.plot(x_list, ylist_7, linewidth=3.5, color = 'brown', linestyle='-', alpha = 0.7, label = label7)

ax.semilogy(x_list, ylist_1, linewidth=0.5, color = 'brown', linestyle='-', alpha = 0.7, label = label1)
ax.semilogy(x_list, ylist_2, linewidth=1, color = 'brown', linestyle='-', alpha = 0.7, label = label2)
ax.semilogy(x_list, ylist_3, linewidth=1.5, color = 'brown', linestyle='-', alpha = 0.7, label = label3)
ax.semilogy(x_list, ylist_4, linewidth=2, color = 'brown', linestyle='-', alpha = 0.7, label = label4)
ax.semilogy(x_list, ylist_5, linewidth=2.5, color = 'brown', linestyle='-', alpha = 0.7, label = label5)
ax.semilogy(x_list, ylist_6, linewidth=3, color = 'brown', linestyle='-', alpha = 0.7, label = label6)
#ax.semilogy(x_list, ylist_7, linewidth=3.5, color = 'brown', linestyle='-', alpha = 0.7, label = label7)

ax.axvline(x=11, ymin=-1, ymax=1, linewidth=1.5, color = 'black', linestyle='--', alpha = 0.5)
ax.text(32, 4.5e-44, r'PICO region', ha='center', va='center', color='black', alpha = 0.5)
ax.add_patch(patches.Rectangle((11, -1e-44), 89, 6e-44, facecolor = 'gray', edgecolor = 'none', alpha = 0.2))


ax.legend(loc='upper right', title='$m_\\chi$ [GeV]')
#ax.legend(loc='best', title='$m_\\chi$ [GeV]')
ax.set_ylabel(ylabel)
ax.set_xlabel(xlabel)
# ax.legend(loc='lower right', fontsize=28)
# ax.set_ylabel('$\Lambda$ [GeV]', fontsize=28)
# ax.set_xlabel('$m_\chi$ [GeV]', fontsize=28)
# ax.xaxis.set_tick_params(labelsize=28)
# ax.yaxis.set_tick_params(labelsize=28)
#ax.grid(which='major', axis='both', linewidth=0.5, color='black', linestyle='-')
#ax.grid(which='minor', axis='both', linewidth=0.5, color='grey', linestyle='--')
#ax.set_xlim([1,10000])
ax.set_xlim(xlim)
#ax.set_ylim(ylim)
ax.set_ylim([1e-48,5e-44])
#ax.set_ylim([1e-1,1e4])
#ax.set_ylim([1e0,1e5])

if output_mode == 'save':
    plt.savefig(save_path+save_name, format=save_format)
elif output_mode == 'show':
    plt.show()


sys.exit()


==> plots_python/plot_dRdq_AA_Xe.py <==
#!/usr/bin/env python3

import sys
import re
sys.path.append('/home/jbrod/projects/tools/DirectDM-py/')
import directdm as ddm
sys.path.append('/home/jbrod/projects/tools/dm_analysis/')
#import dm_running_matching as drm
import nuclear_form_factors as nff
import event_lists as el
import numpy as np
import matplotlib.pylab as plt
import matplotlib.patches as patches
from matplotlib.ticker import *
plt.rc('font',**{'family':'serif','serif':['Computer Modern Roman'], 'size':10})
plt.rc('legend',**{'fontsize':10})
plt.rc('text', usetex=True)

### Choose whether to save or to show:
output_mode = 'show'
#output_mode = 'save'

save_path = '/home/jbrod/projects/RG_Effects_in_DM_Detection/paper_nlo/figs/'

#save_format = 'png'
#save_format = 'eps'
save_format = 'pdf'

title_name = 'title'

ylabel = 'ylabel'

# Set the scale for NP
Lambda_NP = 1000#GeV

##########################
### The cross sections ###
##########################


# The energy range for the plots [1.995, 2.51, 3.16, 3.98, 5.01, 6.31, 7.94, 10.0, ...]
x_list = [(i+1) for i in range(120)]

### V x A, J=1, 1st

save_name = 'Plot_q_AA_Xe'+'.'+save_format
#title_name = 'Vector $\\times$ axial vector, $I_\\chi=1$, 1$^{\\rm st}$ gen.'
title_name = 'Xenon, $(\\bar \\chi \\gamma_\\mu \\gamma_5 \\chi) (\\bar u \\gamma^\\mu \\gamma_5 u)$'
xlabel = '$q$ [MeV]'
ylabel = '$dR/dq\,$[GeV$^{-1}$]'
xlim = [1,120]
ylim = [0,5e-48]

#print(ddm.WC_3f({}).wc_name_list)
#sys.exit()

c = ddm.WC_3f({'C64u' : 1.})
#c = ddm.WC_3f([0,0,   0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 1,0,0,0,0,0,   0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0])
#c = drm.WC_3f([0,0,   1,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0,   0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0, 0,0,0,0,0,0])

xx10 = [el.cNR(c._my_cNR(10)).dRdq_avg_Xe(10, q * 1e-3) for q in x_list]
xx30 = [el.cNR(c._my_cNR(30)).dRdq_avg_Xe(30, q * 1e-3) for q in x_list]
xx50 = [el.cNR(c._my_cNR(50)).dRdq_avg_Xe(50, q * 1e-3) for q in x_list]
xx100 = [el.cNR(c._my_cNR(100)).dRdq_avg_Xe(100, q * 1e-3) for q in x_list]
xx200 = [el.cNR(c._my_cNR(200)).dRdq_avg_Xe(200, q * 1e-3) for q in x_list]
xx1000 = [el.cNR(c._my_cNR(200)).dRdq_avg_Xe(1000, q * 1e-3) for q in x_list]

label1 = '10'
label2 = '30'
label3 = '50'
label4 = '100'
label5 = '200'
label6 = '1000'

ylist_1 = xx10
ylist_2 = xx30
ylist_3 = xx50
ylist_4 = xx100
ylist_5 = xx200
ylist_6 = xx1000



######################
### Make the plots ###
######################

#fig = plt.figure(1, figsize=(12,8))
fig = plt.figure(1, figsize=(4,3))

ax = fig.add_axes([0.15, 0.15, 0.78, 0.75]) # left, bottom, width, height (range 0 to 1)

# Make the title
ax.set_title(title_name)

# ax.plot(x_list, ylist_1, linewidth=0.5, color = 'blue', linestyle='-', alpha = 0.7, label = label1)
# ax.plot(x_list, ylist_2, linewidth=1, color = 'blue', linestyle='-', alpha = 0.7, label = label2)
# ax.plot(x_list, ylist_3, linewidth=1.5, color = 'blue', linestyle='-', alpha = 0.7, label = label3)
# ax.plot(x_list, ylist_4, linewidth=2, color = 'blue', linestyle='-', alpha = 0.7, label = label4)
# ax.plot(x_list, ylist_5, linewidth=2.5, color = 'blue', linestyle='-', alpha = 0.7, label = label5)
# ax.plot(x_list, ylist_6, linewidth=3, color = 'blue', linestyle='-', alpha = 0.7, label = label6)

ax.semilogy(x_list, ylist_1, linewidth=0.5, color = 'blue', linestyle='-', alpha = 0.7, label = label1)
ax.semilogy(x_list, ylist_2, linewidth=1, color = 'blue', linestyle='-', alpha = 0.7, label = label2)
ax.semilogy(x_list, ylist_3, linewidth=1.5, color = 'blue', linestyle='-', alpha = 0.7, label = label3)
ax.semilogy(x_list, ylist_4, linewidth=2, color = 'blue', linestyle='-', alpha = 0.7, label = label4)
ax.semilogy(x_list, ylist_5, linewidth=2.5, color = 'blue', linestyle='-', alpha = 0.7, label = label5)
ax.semilogy(x_list, ylist_6, linewidth=3, color = 'blue', linestyle='-', alpha = 0.7, label = label6)

ax.axvline(x=28, ymin=-1, ymax=1, linewidth=1.5, color = 'black', linestyle='--', alpha = 0.5)
ax.axvline(x=114, ymin=-1, ymax=1, linewidth=1.5, color = 'black', linestyle='--', alpha = 0.5)
#ax.text(40, 1.08e-46, r'LUX threshold', ha='center', va='center', color='black', alpha = 0.5, rotation=90)
#ax.add_patch(patches.Rectangle((0, 0), 36, 1.4e-46, facecolor = 'gray', edgecolor = 'none', alpha = 0.3))
ax.text(62, 1.3e-46, r'LUX region', ha='center', va='center', color='black', alpha = 0.5)
ax.add_patch(patches.Rectangle((28, 0), 86, 1.4e-46, facecolor = 'gray', edgecolor = 'none', alpha = 0.2))


ax.legend(loc='upper right', title='$m_\\chi$ [GeV]')
#ax.legend(loc='best', title='$m_\\chi$ [GeV]')
ax.set_ylabel(ylabel)
ax.set_xlabel(xlabel)
# ax.legend(loc='lower right', fontsize=28)
# ax.set_ylabel('$\Lambda$ [GeV]', fontsize=28)
# ax.set_xlabel('$m_\chi$ [GeV]', fontsize=28)
# ax.xaxis.set_tick_params(labelsize=28)
# ax.yaxis.set_tick_params(labelsize=28)
#ax.grid(which='major', axis='both', linewidth=0.5, color='black', linestyle='-')
#ax.grid(which='minor', axis='both', linewidth=0.5, color='grey', linestyle='--')
#ax.set_xlim([1,10000])
ax.set_xlim(xlim)
#ax.set_ylim(ylim)
ax.set_ylim([1e-50,1.4e-46])
#ax.set_ylim([1e-1,1e4])
#ax.set_ylim([1e0,1e5])

if output_mode == 'save':
    plt.savefig(save_path+save_name, format=save_format)
elif output_mode == 'show':
    plt.show()


sys.exit()

